High-accuracy numerical models of Brownian thermal noise in thin mirror coatings

Brownian coating thermal noise in detector test masses is limiting the sensitivity of current gravitational-wave detectors on Earth. Therefore, accurate numerical models can inform the ongoing effort to minimize Brownian coating thermal noise in current and future gravitational-wave detectors. Such numerical models typically require significant computational resources and time, and often involve closed-source commercial codes. In contrast, open-source codes give complete visibility and control of the simulated physics, enable direct assessment of the numerical accuracy, and support the reproducibility of results. In this article, we use the open-source SpECTRE numerical relativity code and adopt a novel discontinuous Galerkin numerical method to model Brownian coating thermal noise. We demonstrate that SpECTRE achieves significantly higher accuracy than a previous approach at a fraction of the computational cost. Furthermore, we numerically model Brownian coating thermal noise in multiple sub-wavelength crystalline coating layers for the first time. Our new numerical method has the potential to enable fast exploration of realistic mirror configurations, and hence to guide the search for optimal mirror geometries, beam shapes and coating materials for gravitational-wave detectors.

==> anc/InputFiles/MultiCoating.yaml <==
# Executable: SolveElasticity3D
# Version: 2021.11.01

Background:
  # Only used to compute errors, which quantify how far away the solution is
  # from the half-space mirror solution. Has no effect on the numerical
  # simulation.
  HalfSpaceMirror:
    BeamWidth: &beam_width 0.17677669534
    Material:
      BulkModulus: 36.36363636363637
      ShearModulus: 30.76923076923077
    IntegrationIntervals: 350
    AbsoluteTolerance: 1e-12
    RelativeTolerance: 1e-10

InitialGuess: Zero

Material:
  Layer0: &algaas
    CubicCrystal:
      C_11: 119.94
      C_12: 55.38
      C_44: 59.15
  Layer1: &fused_silica
    IsotropicHomogeneous:
      BulkModulus: 36.36363636363637
      ShearModulus: 30.76923076923077
  Layer2: *algaas
  Layer3: *fused_silica
  Layer4: *algaas
  Layer5: *fused_silica
  Layer6: *algaas
  Layer7: *fused_silica
  Layer8: *algaas
  Layer9: *fused_silica

DomainCreator:
  Cylinder:
    InnerRadius: 0.2
    OuterRadius: 12.5
    LowerZBound: 0.
    UpperZBound: 12.5
    InitialRefinement:
      Layer0: [{{ L }}, {{ L }}, {{ L }}]
      Layer1: [{{ L }}, {{ L }}, {{ L }}]
      Layer2: [{{ L }}, {{ L }}, {{ L }}]
      Layer3: [{{ L }}, {{ L }}, {{ L }}]
      Layer4: [{{ L }}, {{ L }}, {{ L }}]
      Layer5: [{{ L }}, {{ L }}, {{ L }}]
      Layer6: [{{ L }}, {{ L }}, {{ L }}]
      Layer7: [{{ L }}, {{ L }}, {{ L }}]
      Layer8: [{{ L }}, {{ L }}, {{ L }}]
      Layer9: [{{ L }}, {{ L }}, {{ L + 2 }}]
    InitialGridPoints:
      Layer0: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer1: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer2: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer3: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer4: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer5: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer6: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer7: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer8: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer9: [{{ P + 2 }}, {{ P + 1 }}, {{ P + 1 }}]
    UseEquiangularMap: True
    RadialPartitioning: [0.7]
    PartitioningInZ: [0.00075889, 0.00151778, 0.00227667, 0.00303556, 0.00379444, 0.00455333, 0.00531222, 0.00607111, 0.00683]
    RadialDistribution: [Linear, Logarithmic]
    DistributionInZ: [Linear, Linear, Linear, Linear, Linear, Linear, Linear, Linear, Linear, Logarithmic]
    BoundaryConditions:
      LowerZ:
        LaserBeam:
          BeamWidth: *beam_width
      UpperZ: Fixed
      Mantle: Free

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 100.
    Massive: True

Observers:
  VolumeFileName: "MirrorVolume"
  ReductionFileName: "MirrorReductions"

LinearSolver:
  GMRES:
    ConvergenceCriteria:
      MaxIterations: 5000
      RelativeResidual: 1.e-12
      AbsoluteResidual: 1.e-10
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    SkipPreSmoothing: False
    SkipPostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-12
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                FillFactor: 1
                Verbosity: Silent
            BoundaryConditions: Auto
    ObservePerCoreReductions: False
    SkipResets: True

EventsAndTriggers:
  ? HasConverged
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms
    - ObserveVolumeIntegrals:
        SubfileName: VolumeIntegrals
    - ObserveFields:
        SubfileName: VolumeData
        VariablesToObserve:
          - Displacement
          - Strain
          - MinusStress
          - PotentialEnergyDensity
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]


==> anc/InputFiles/SingleCoating.yaml <==
# Executable: SolveElasticity3D
# Version: 2021.11.01

Background:
  # Only used to compute errors, which quantify how far away the solution is
  # from the half-space mirror solution. Has no effect on the numerical
  # simulation.
  HalfSpaceMirror:
    BeamWidth: &beam_width 0.17677669534
    Material: &fused_silica
      BulkModulus: 36.36363636363637
      ShearModulus: 30.76923076923077
    IntegrationIntervals: 350
    AbsoluteTolerance: 1e-12
    RelativeTolerance: 1e-10

InitialGuess: Zero

Material:
  Layer0: &algaas
    CubicCrystal:
      C_11: 119.94
      C_12: 55.38
      C_44: 59.15
    # Or: effective-isotropic approximation
    # IsotropicHomogeneous:
    #   BulkModulus: 92.59263333
    #   ShearModulus: 37.8788
  Layer1:
    IsotropicHomogeneous: *fused_silica

DomainCreator:
  Cylinder:
    InnerRadius: 0.2
    OuterRadius: 12.5
    LowerZBound: 0.
    UpperZBound: 12.50683
    InitialRefinement:
      Layer0: [{{ L }}, {{ L }}, {{ L }}]
      Layer1: [{{ L }}, {{ L }}, {{ L + 2 }}]
    InitialGridPoints:
      Layer0: [{{ P + 2 }}, {{ P + 1 }}, {{ P - 2 }}]
      Layer1: [{{ P + 2 }}, {{ P + 1 }}, {{ P + 1 }}]
    UseEquiangularMap: True
    RadialPartitioning: [0.7]
    PartitioningInZ: [&coating_thickness 0.00683]
    RadialDistribution: [Linear, Logarithmic]
    DistributionInZ: [Linear, Logarithmic]
    BoundaryConditions:
      LowerZ:
        LaserBeam:
          BeamWidth: *beam_width
      UpperZ: Fixed
      Mantle: Free

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 100.
    Massive: True

Observers:
  VolumeFileName: "MirrorVolume"
  ReductionFileName: "MirrorReductions"

LinearSolver:
  GMRES:
    ConvergenceCriteria:
      MaxIterations: 1000
      RelativeResidual: 1.e-12
      AbsoluteResidual: 1.e-10
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    SkipPreSmoothing: False
    SkipPostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-12
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                FillFactor: 1
                Verbosity: Silent
            BoundaryConditions: Auto
    ObservePerCoreReductions: False
    SkipResets: True

EventsAndTriggers:
  ? HasConverged
  : - ObserveErrorNorms:
        SubfileName: ErrorNorms
    - ObserveVolumeIntegrals:
        SubfileName: VolumeIntegrals
    - ObserveFields:
        SubfileName: VolumeData
        VariablesToObserve:
          - Displacement
          - Strain
          - MinusStress
          - PotentialEnergyDensity
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]

